Using Aristotle API for AI-Assisted Theorem Proving in Lean 4: A Formalisation Case Study of the Grasshopper Problem

AI-assisted theorem proving can now generate substantial Lean developments for olympiad-level mathematics, but the evidential status of such developments depends on which declarations are actually verified. This paper reports a Lean 4 formalization case study of an Aristotle API proof attempt for the Grasshopper problem, originally posed as IMO 2009 Problem 6. The generated artifact states a generalized Lean version of the theorem, contains four verified helper lemmas for local components of a maximality and adjacent-swap exchange strategy, and leaves the main theorem grasshopper closed directly by one unresolved sorry. The verified components establish that the final partial sum equals the total sum, that an adjacent transposition can affect only the relevant intermediate partial sum, that the changed partial sum has the expected form, and that maximality at a position admitting an adjacent successor swap forces a corresponding forbidden-set membership fact. The Aristotle output summary identifies the intended remaining mathematical step as the global counting step needed to show that these membership facts produce at least n distinct forbidden values, contradicting the cardinality assumption |M| < n; the Lean source itself does not reduce the main theorem to a separately encoded counting lemma. This case study gives an inspectable example of a central limitation in AI-assisted formalization, namely that local proof search can succeed while the global combinatorial bookkeeping required for a theorem remains unresolved. The paper contributes a reproducible Lean artifact and a precise analysis of its verified and unverified proof content.

==> anc/grasshopper-lean-artifact/ARISTOTLE_SUMMARY.md <==
# Summary of changes for run b192477d-7047-4427-ad0d-7e860a3fa544
## Grasshopper Problem (IMO 2009 Problem 6) — Partial Formalization

### What was accomplished

I formalized the Grasshopper Problem in `RequestProject/Grasshopper.lean`:

**Problem Statement:** Given n distinct positive integers a₁, …, aₙ with sum S and a forbidden set M of n−1 positive integers not containing S, prove there exists an ordering of the jumps such that starting from 0, the grasshopper never lands on any point in M.

**Formal statement (proved except for the main theorem):**
```lean
theorem grasshopper (n : ℕ) (a : Fin n → ℕ) (M : Finset ℕ)
    (ha_pos : ∀ i, 0 < a i)
    (ha_inj : Injective a)
    (hM_card : M.card < n)
    (hS : (∑ i, a i) ∉ M) :
    ∃ σ : Equiv.Perm (Fin n),
      ∀ k : Fin n, (∑ i ∈ Finset.Iic k, a (σ i)) ∉ M
```

### Proved helper lemmas (4 lemmas, all fully verified)

1. **`PS_last`**: The partial sum at the last position equals the total sum ∑ aᵢ.
2. **`PS_swap`**: An adjacent transposition of positions k and k+1 only changes the partial sum at position k; all other partial sums remain unchanged.
3. **`PS_swap_eq`**: The partial sum at position k after an adjacent swap equals PS(k) − a(σ(k)) + a(σ(k+1)).
4. **`maximizer_swap_in_M`**: For the G-maximizing permutation, if the partial sum P_k is in M, then the "swapped" value P_{k−1} + a(σ(k+1)) is also in M (otherwise G would strictly increase, contradicting maximality).

### What remains (1 sorry)

The main theorem `grasshopper` has one `sorry`. This is the final counting/contradiction step of the exchange argument: showing that the constraints from `maximizer_swap_in_M` applied across all positions force |M| ≥ n, contradicting |M| < n.

### Why this is difficult

This is IMO 2009 Problem 6 — one of the hardest problems ever posed at the International Mathematical Olympiad. The proof requires either:
- A sophisticated exchange argument where the counting step uses non-adjacent cyclic rotations to handle "collision" cases, or
- A delicate induction where one must simultaneously choose the right first and last jumps to reduce the forbidden set size.

Simple induction on n does not work because removing one jump (reducing n to n−1) does not necessarily reduce |M| from n−1 to n−2. The forbidden set can remain the same size, violating the inductive hypothesis. This "ratio preservation" issue is the core difficulty of the problem.

The helper lemmas establish the key structural properties needed for the exchange argument. The gap is in the final combinatorial counting that derives the contradiction — a step that requires careful case analysis involving the interplay between "bad" positions, "good-α" positions (where the swap sends values into M), and "good-β" positions (where the permutation is forced to be decreasing).

==> anc/grasshopper-lean-artifact/README.md <==
This project was edited by [Aristotle](https://aristotle.harmonic.fun).

To cite Aristotle:
- Tag @Aristotle-Harmonic on GitHub PRs/issues
- Add as co-author to commits:
```
Co-authored-by: Aristotle (Harmonic) <aristotle-harmonic@harmonic.fun>
```

==> anc/grasshopper-lean-artifact/RequestProject/Grasshopper.lean <==
import Mathlib

/-!
# The Grasshopper Problem (IMO 2009 Problem 6)

Let n be a positive integer. Let a₁, a₂, …, aₙ be distinct positive integers,
and let M be a set of n − 1 positive integers not containing a₁ + a₂ + ⋯ + aₙ.

A grasshopper starts at 0 and makes n jumps using each aᵢ exactly once.
We prove there exists an ordering of the jumps such that the grasshopper
never lands on any point in M.

## Proof Strategy: Exchange / Extremal Principle

We choose a permutation σ that maximizes the "score"
  G(σ) = ∑ k, if P_k(σ) ∉ M then P_k(σ) else 0
where P_k(σ) = ∑ i ∈ Iic k, a(σ i) is the partial sum after k+1 jumps.

**Key Lemma (Adjacent Swap):** Swapping adjacent positions k and k+1 in the
permutation changes only the partial sum at position k. All other partial sums
remain unchanged.

**Key Lemma (Maximizer Property):** For the G-maximizer σ, if P_k(σ) ∈ M,
then the swapped partial sum P_k' = P_{k-1} + a(σ(k+1)) is also in M.
Otherwise G would strictly increase, contradicting maximality.

**Contradiction:** Using the maximizer property at every "bad" position
(where a partial sum lies in M), and combining with the constraints from
"good" positions, one shows that the number of distinct elements forced
into M exceeds |M| = n−1, giving a contradiction. The key observations are:

1. Partial sums are strictly increasing (since all a_i > 0).
2. Each "swapped partial sum" f(k) lies strictly between consecutive partial sums.
3. Therefore {P_k : k bad} and {f(k) : k bad or good-α} are disjoint subsets of M.
4. Combined counting (using non-adjacent cyclic rotations for collision cases)
   yields at least n distinct elements, contradicting |M| ≤ n−1.
-/

open Finset Function

noncomputable section

-- Partial sum after the first (k+1) jumps
abbrev PS {n : ℕ} (a : Fin n → ℕ) (σ : Equiv.Perm (Fin n)) (k : Fin n) : ℕ :=
  ∑ i ∈ Finset.Iic k, a (σ i)

-- Score of a permutation: sum of non-forbidden partial sums
abbrev G {n : ℕ} (a : Fin n → ℕ) (M : Finset ℕ) (σ : Equiv.Perm (Fin n)) : ℕ :=
  ∑ k : Fin n, if PS a σ k ∉ M then PS a σ k else 0

/-- The partial sum at the last position equals the total sum. -/
lemma PS_last {n : ℕ} (a : Fin (n + 1) → ℕ) (σ : Equiv.Perm (Fin (n + 1))) :
    PS a σ (Fin.last n) = ∑ i, a i := by
  simp only [PS]
  rw [show Finset.Iic (Fin.last n) = Finset.univ from
    Finset.eq_univ_of_forall (fun x => Finset.mem_Iic.mpr (Fin.le_last x))]
  exact Equiv.sum_comp σ a

/-- Adjacent transposition only changes the partial sum at position k. -/
lemma PS_swap {n : ℕ} (a : Fin (n + 1) → ℕ) (σ : Equiv.Perm (Fin (n + 1)))
    (k : Fin n) (j : Fin (n + 1)) (hj : j ≠ k.castSucc) :
    PS a (σ * Equiv.swap k.castSucc k.succ) j = PS a σ j := by
  by_cases hj' : j < k.castSucc
  · refine Finset.sum_congr rfl fun i hi => ?_
    simp_all +decide [Equiv.swap_apply_def, le_of_lt]
    grind +qlia
  · by_cases hj'' : j < k.succ
    · exact False.elim <| hj <| le_antisymm (Nat.le_of_lt_succ hj'') (not_lt.mp hj')
    · refine Finset.sum_bij (fun x hx => if x = k.castSucc then k.succ
          else if x = k.succ then k.castSucc else x) ?_ ?_ ?_ ?_ <;>
        simp_all +decide [Finset.mem_Iic]
      · grind
      · grind
      · grind
      · intro x hx; split_ifs <;> simp_all +decide [Equiv.swap_apply_def]

/-- The value of the partial sum at position k after an adjacent swap. -/
lemma PS_swap_eq {n : ℕ} (a : Fin (n + 1) → ℕ) (σ : Equiv.Perm (Fin (n + 1)))
    (k : Fin n) :
    PS a (σ * Equiv.swap k.castSucc k.succ) k.castSucc =
    PS a σ k.castSucc - a (σ k.castSucc) + a (σ k.succ) := by
  unfold PS
  rw [Finset.sum_eq_sum_diff_singleton_add
      (show k.castSucc ∈ Iic k.castSucc from Finset.mem_Iic.mpr le_rfl)]
  rw [Finset.sum_eq_sum_diff_singleton_add
      (show k.castSucc ∈ Iic k.castSucc from Finset.mem_Iic.mpr le_rfl)]
  rw [Finset.sum_congr rfl fun x hx => by
    rw [Equiv.Perm.mul_apply,
        Equiv.swap_apply_of_ne_of_ne (by aesop) (by aesop)]]
  simp +decide [add_comm]

/-- For the G-maximizer, if P_k ∈ M then the swapped P'_k ∈ M too. -/
lemma maximizer_swap_in_M {n : ℕ} (a : Fin (n + 1) → ℕ) (M : Finset ℕ)
    (σ : Equiv.Perm (Fin (n + 1)))
    (ha_pos : ∀ i, 0 < a i)
    (hmax : ∀ τ, G a M σ ≥ G a M τ)
    (k : Fin n) (hk : PS a σ k.castSucc ∈ M) :
    PS a σ k.castSucc - a (σ k.castSucc) + a (σ k.succ) ∈ M := by
  contrapose! hmax
  refine ⟨σ * Equiv.swap (Fin.castSucc k) (Fin.succ k), ?_⟩
  apply_rules [Finset.sum_lt_sum]
  · intro i hi; by_cases hi' : i = Fin.castSucc k <;> simp_all +decide [PS_swap]
  · use k.castSucc
    simp_all +decide [PS_swap_eq]

/-- The main grasshopper theorem.

Given n distinct positive integers and a forbidden set M of size < n
with total sum not in M, there exists a permutation whose partial sums
all avoid M.

This is IMO 2009 Problem 6. The proof uses an extremal/exchange argument:
choose the permutation maximizing the sum of non-forbidden partial sums,
then show that any "bad" position leads to a contradiction via adjacent swaps. -/
theorem grasshopper (n : ℕ) (a : Fin n → ℕ) (M : Finset ℕ)
    (ha_pos : ∀ i, 0 < a i)
    (ha_inj : Injective a)
    (hM_card : M.card < n)
    (hS : (∑ i, a i) ∉ M) :
    ∃ σ : Equiv.Perm (Fin n),
      ∀ k : Fin n, PS a σ k ∉ M := by
  sorry

end


==> anc/grasshopper-lean-artifact/RequestProject/Main.lean <==
import Mathlib

open scoped BigOperators
open scoped Real
open scoped Nat
open scoped Classical
open scoped Pointwise

set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option synthInstance.maxHeartbeats 20000
set_option synthInstance.maxSize 128

set_option relaxedAutoImplicit false
set_option autoImplicit false

set_option pp.fullNames true
set_option pp.structureInstances true
set_option pp.coercions.types true
set_option pp.funBinderTypes true
set_option pp.letVarTypes true
set_option pp.piBinderTypes true

set_option grind.warning false


==> anc/grasshopper-lean-artifact/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "RequestProject",
 "lakeDir": ".lake"}


==> anc/grasshopper-lean-artifact/lakefile.toml <==
name = "RequestProject"
defaultTargets = ["RequestProject"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[lean_lib]]
name = "RequestProject"
globs = ["RequestProject.+"]


==> anc/grasshopper-lean-artifact/lean-toolchain <==
leanprover/lean4:v4.28.0

